Multi-Task Deep Neural Networks for Natural Language Understanding

In this paper, we present a Multi-Task Deep Neural Network (MT-DNN) for learning representations across multiple natural language understanding (NLU) tasks. MT-DNN not only leverages large amounts of cross-task data, but also benefits from a regularization effect that leads to more general representations in order to adapt to new tasks and domains. MT-DNN extends the model proposed in Liu et al. (2015) by incorporating a pre-trained bidirectional transformer language model, known as BERT (Devlin et al., 2018). MT-DNN obtains new state-of-the-art results on ten NLU tasks, including SNLI, SciTail, and eight out of nine GLUE tasks, pushing the GLUE benchmark to 82.7% (2.2% absolute improvement). We also demonstrate using the SNLI and SciTail datasets that the representations learned by MT-DNN allow domain adaptation with substantially fewer in-domain labels than the pre-trained BERT representations. The code and pre-trained models are publicly available at https://github.com/namisan/mt-dnn.

==> fig/draw.py <==
import matplotlib.pyplot as plt
import sys
from matplotlib.pyplot import *
import matplotlib
import numpy as np

style=['b:*','r:s','c:p']
prectage =  [0.001, 0.01, 0.1, 1.0]
lprectage = np.log10(prectage)
snli_bert =    [52.5, 78.1, 86.7, 91.0]
snli_mtl =    [82.1, 85.2, 88.4, 91.5]

scitail_bert =    [51.2, 82.2,90.5, 94.3]
scitail_mtl =    [81.9, 88.3, 91.1, 95.7]


plt.ylabel('Accuracy', fontsize=28)
plt.xlabel('Log10(Percentage of Training Data)', fontsize=28)


f, axarr = plt.subplots(2, sharex=True)
axarr[0].plot(lprectage, snli_bert, style[2], markersize=14, linewidth=3)
axarr[0].plot(lprectage, snli_mtl, style[1], markersize=14, linewidth=3)
axarr[0].axis([-3.2, 0.1, 50, 92])
axarr[0].legend(['BERT', 'MT-DNN'], loc="lower right", fontsize=28)
axarr[0].ticklabel_format(style='sci' ,axis='y', labelsize=28)
axarr[0].tick_params(labelsize=28)
axarr[0].set_title('(a) SNLI', fontsize=28)

axarr[1].plot(lprectage, scitail_bert, 'c-p', markersize=14, linewidth=3)
axarr[1].plot(lprectage, scitail_mtl, 'r-s', markersize=14, linewidth=3)
axarr[1].axis([-3.2, 0.1, 50, 100])
axarr[1].legend(['BERT', 'MT-DNN'], loc="lower right", fontsize=28)
axarr[1].ticklabel_format(style='sci' ,axis='y', labelsize=28)
axarr[1].tick_params(labelsize=28)
axarr[1].set_title('(b) SciTail', fontsize=28)
for ax in axarr.flat:
    ax.set(xlabel='Log10(Percentage of Training Data)', ylabel='Accuracy')
    ax.xaxis.label.set_size(28)
    ax.yaxis.label.set_size(28)

plt.show()

